High-order accurate Nystrom discretization of integral equations with weakly singular kernels on smooth curves in the plane

Boundary integral equations and Nystrom discretization provide a powerful tool for the solution of Laplace and Helmholtz boundary value problems. However, often a weakly-singular kernel arises, in which case specialized quadratures that modify the matrix entries near the diagonal are needed to reach a high accuracy. We describe the construction of four different quadratures which handle logarithmically-singular kernels. Only smooth boundaries are considered, but some of the techniques extend straightforwardly to the case of corners. Three are modifications of the global periodic trapezoid rule, due to Kapur-Rokhlin, to Alpert, and to Kress. The fourth is a modification to a quadrature based on Gauss-Legendre panels due to Kolm-Rokhlin; this formulation allows adaptivity. We compare in numerical experiments the convergence of the four schemes in various settings, including low- and high-frequency planar Helmholtz problems, and 3D axisymmetric Laplace problems. We also find striking differences in performance in an iterative setting. We summarize the relative advantages of the schemes.

==> newfigs/1d+3d_alex_fig_tweaks.m <==
% run from newfigs directory. Barnett 9/12/12

% 1d data
hgload 2dline
axis tight
v = axis; v(3) = 1e-14; axis(v);
xlabel('N (number of nodes)');
ylabel('relative error');
set(gcf, 'paperposition', [0 0 6 5])
print -depsc2 1d.eps                
system('epstopdf 1d.eps');          

% 3d data
hgload 3dsphere
axis([10 320 1e-14 1]);
xlabel('N (number of nodes)');
ylabel('relative error');
set(gcf, 'paperposition', [0 0 6 5])
print -depsc2 3dsphere.eps                
system('epstopdf 3dsphere.eps');          

hgload 3dstarfish
axis([16 320 1e-14 1]);
xlabel('N (number of nodes)');
ylabel('relative error');
set(gcf, 'paperposition', [0 0 6 5])
print -depsc2 3dstarfish.eps                
system('epstopdf 3dstarfish.eps');          

